An Exploratory Pilot Analysis of Paired PD-L1 and Siglec-15 SPR Sensorgrams: Retained Response, Early Shape, and Complementarity

We conduct a retrospective exploratory pilot analysis of paired PD-L1 and Siglec-15 surface plasmon resonance (SPR) trajectories, examining retained response, dual-marker fusion, and additional early-shape information. Numerical matching links the original exports to previously quality-selected data: 69 files represent 68 distinct source column pairs from 10 cancer and 10 healthy study patients. Existing exclusions and truncations are preserved. All 20 patients contribute to development and exploration; no independent validation cohort is available. Because historical per-scan manual alignment offsets are unavailable, the numerical comparisons are conditional on separately documented candidate response-transition intervals rather than verified injection-event times. Patient-level paired comparisons, leave-pair-out internal assessment, empirical false-positive budgets, and timing sensitivity are implemented in reproducible Python code. Under candidate alignment, the dual-marker retained-response sum has an apparent AUC of 0.570, with a fixed-score bootstrap 95% interval of [0.300, 0.820]. In the nested 13-patient shape subset, retention alone and the fixed 85:15 retention-shape score both have AUC 0.619; the small paired increment changes direction across the -1,0,+1 minute shift scenarios. At a same-sample budget of two false positives among ten controls, dual-marker retention identifies four cancer cases, compared with two for PD-L1 and three for Siglec-15. Analytical bounds describe feature stability under stated measurement assumptions but do not identify the cause of weak discrimination. The study provides a traceable analysis framework and operating-point hypotheses for independent evaluation; the small development cohort does not establish diagnostic utility or a reliable fusion or shape advantage.

==> anc/README.md <==
# Ancillary Python source for the SPR pilot analysis

The manuscript at ../main.tex is self-contained apart from its seven PDF figures
in ../figures/. It compiles with pdfLaTeX; no Python execution or clinical input
files are needed to typeset it. From the submission directory, run:

    latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex

## Contents

The six Python files are unmodified copies of the production analysis and figure
scripts. Their paths below are relative to this ancillary directory:

- analysis/analyze_retained_cohort.py: feature extraction, patient aggregation,
  paired discrimination comparisons, bootstrap intervals, leave-pair-out scaling,
  false-positive budgets, sensitivity calculations, tables, and result figures.
- provenance/build_provenance_figures.py: source-retention and retained-segment
  figures from the original-to-selected-source mapping.
- code/audit_event_compatibility.py: audit of candidate-event interval
  compatibility; it does not change events or scores.
- code/plot_aligned_examples.py: deterministic measured-curve illustrations.
- code/plot_analytical_features.py: ideal-model analytical illustration.
- code/plan_independent_validation.py: hypothetical marginal precision planning.

requirements.txt records the dependency versions used for the numerical analysis;
environment.json additionally records its Python version. No clinical data,
patient-result CSVs, historical drafts, or project logs are included here.

## Calculations that run without clinical data

From this ancillary directory, after installing the recorded dependencies:

    python code/plot_analytical_features.py --output-dir analytical_output
    python code/plan_independent_validation.py --output-dir planning_output

The first command draws ideal exponential response curves. The second generates
hypothetical sample-size illustrations. Neither command uses patient data.

## Empirical analysis: input dependencies

Recomputing the empirical results requires the selected two-column sensorgram
exports, candidate_scan_events.csv, and the source mapping files
cleaned_scan_mapping_summary.csv and partial_scan_dominant_sources.csv. These
inputs are not distributed in this upload package. The analysis entry point is:

    python analysis/analyze_retained_cohort.py \
      --data-dir /path/to/selected_exports \
      --events /path/to/candidate_scan_events.csv \
      --mapping-dir /path/to/source_mapping \
      --output-dir analysis_output

The event audit then consumes that event table and analysis_output/scan_features.csv.
The measured-curve plotter consumes the selected exports and analysis_output.
The provenance plotter additionally needs the original exports and the recorded
selection-comparison tables. Each script documents its arguments via --help.
Thus the empirical workflow cannot be rerun from this upload package alone.

The complete research bundle separately preserves all inputs, provenance,
manuscript fragments, and the command-line runner. Internal manuscript-assembly
scripts are omitted here because they depend on archived draft fragments; the
assembled main.tex is the authoritative typesetting source in this package.
No data-access arrangement or reuse license is implied by this packaging choice.

package_manifest.json lists SHA256 hashes of every other packaged file. The
clinical estimates remain exploratory and conditional on the recorded candidate
response-transition intervals, as stated in the manuscript.


==> anc/analysis/analyze_retained_cohort.py <==
#!/usr/bin/env python3
"""Reproducible descriptive analysis of retained, paired Group-2 SPR records.

All numerical results are CONDITIONAL on the supplied curve-derived event
brackets. This is not a reconstruction of unavailable historical manual offsets,
an assay validation, or an out-of-sample diagnostic performance estimate.
"""
from __future__ import annotations
import argparse
import hashlib
import json
from pathlib import Path
import re
import sys
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

SHIFTS = (-1.0, 0.0, 1.0)
MAX_GAP = 2.5
SEED = 20260910
N_BOOT = 5000
MODEL_LABELS = {
    'PDL1_R': 'PD-L1 retention', 'SIG_R': 'Siglec-15 retention',
    'Rsum': 'Dual retention sum', 'Rmax': 'Dual retention maximum',
    'PeakSum': 'Dual injection peak', 'Composite': 'Retention + shape (85:15)',
}
PRIMARY_MODELS = ('PDL1_R', 'SIG_R', 'Rsum', 'Rmax', 'PeakSum')


def auc(y, score):
    """Mann--Whitney AUC with half credit for case/control ties."""
    y, score = np.asarray(y), np.asarray(score, dtype=float)
    a, b = score[(y == 1) & np.isfinite(score)], score[(y == 0) & np.isfinite(score)]
    if not len(a) or not len(b):
        return np.nan
    d = a[:, None] - b[None, :]
    return float(np.mean((d > 0) + .5 * (d == 0)))


def z(x):
    """Finite-sample mean and sample SD; analysis-set descriptive scaling."""
    x = np.asarray(x, dtype=float)
    good = np.isfinite(x)
    if good.sum() < 2:
        return np.full_like(x, np.nan)
    sd = np.std(x[good], ddof=1)
    return (x - np.mean(x[good])) / sd if sd > 0 else np.full_like(x, np.nan)


def median_window(t, y, lo, hi, right_open=False):
    ix = (t >= lo) & ((t < hi) if right_open else (t <= hi))
    n = int(ix.sum())
    if n == 0 or t[0] > lo or t[-1] < hi:
        return np.nan, n
    return float(np.median(y[ix])), n


def area_grid(t, y, start, stop):
    if t[0] > start or t[-1] < stop:
        return None
    overlap = (t[:-1] < stop) & (t[1:] > start)
    if np.any(np.diff(t)[overlap] > MAX_GAP):
        return None
    grid = np.unique(np.r_[start, t[(t > start) & (t < stop)], start + 6, stop])
    return grid, np.maximum(np.interp(grid, t, y), 0)


def extract(path, event, shift):
    """No event detection or label-dependent parameter selection occurs here."""
    a = np.loadtxt(path)
    if a.ndim != 2 or a.shape[1] != 2 or not np.isfinite(a).all() or np.any(np.diff(a[:, 0]) <= 0):
        raise ValueError(f'Invalid processed input: {path}')
    t, y = a.T
    result = dict(start_used=np.nan, stop_used=np.nan, duration=np.nan,
                  ten_minute_compatible=False, baseline=np.nan, baseline_n=0,
                  retention_n=0, injection_n=0, retention=np.nan,
                  early_fraction=np.nan, positive_area=np.nan,
                  injection_peak=np.nan, injection_last_observed=np.nan,
                  baseline_mad=np.nan, shape_status='event_unavailable')
    bounds = np.asarray([event[k] for k in ('start_low', 'start_high', 'stop_low', 'stop_high')], float)
    if not np.isfinite(bounds).all():
        return result
    slo, shi, ulo, uhi = bounds
    lo, hi = max(slo, ulo - 10), min(shi, uhi - 10)
    compatible = lo <= hi
    if compatible:
        start = .5 * (lo + hi)
        stop = start + 10
    else:
        start, stop = .5 * (slo + shi), .5 * (ulo + uhi)
    start, stop = start + shift, stop + shift
    baseline, nb = median_window(t, y, start - 6, start, right_open=True)
    retained, nr = median_window(t, y, stop, stop + 4)
    in_injection = (t >= start) & (t <= stop)
    result.update(start_used=start, stop_used=stop, duration=stop - start,
                  ten_minute_compatible=bool(compatible), baseline=baseline,
                  baseline_n=nb, retention_n=nr, injection_n=int(in_injection.sum()),
                  retention=retained - baseline, shape_status='baseline_unavailable')
    if not np.isfinite(baseline):
        return result
    pre = y[(t >= start - 6) & (t < start)]
    result['baseline_mad'] = float(np.median(np.abs(pre - baseline)))
    # The amplitude comparator uses observed injection samples directly. It is
    # deliberately computed BEFORE shape-specific duration/interpolation guards.
    if in_injection.any() and t[0] <= start and t[-1] >= stop:
        result['injection_peak'] = float(np.max(y[in_injection] - baseline))
        result['injection_last_observed'] = float((y[in_injection] - baseline)[-1])
    if not compatible:
        result['shape_status'] = 'ten_minute_incompatible'
        return result
    grid_result = area_grid(t, y - baseline, start, stop)
    if grid_result is None:
        result['shape_status'] = 'interpolation_support_unavailable'
        return result
    grid, pos = grid_result
    denominator = float(np.trapezoid(pos, grid))
    early = grid <= start + 6
    numerator = float(np.trapezoid(pos[early], grid[early]))
    result['positive_area'] = denominator
    result['shape_status'] = 'nonpositive_area' if denominator <= 0 else 'available'
    if denominator > 0:
        result['early_fraction'] = numerator / denominator
        assert -1e-12 <= result['early_fraction'] <= 1 + 1e-12
    return result


def input_inventory(data_root, event_path, mapping_dir):
    events = pd.read_csv(event_path)
    mapping = pd.read_csv(mapping_dir / 'cleaned_scan_mapping_summary.csv', encoding='utf-8-sig').set_index('cleaned_file')
    partial = pd.read_csv(mapping_dir / 'partial_scan_dominant_sources.csv', encoding='utf-8-sig').set_index('cleaned_file')
    rows = []
    for row in events.to_dict('records'):
        key = row.get('file_key', row['relative_path'])
        mapped = mapping.loc[key]
        src = mapped['source_pairs']
        if pd.isna(src) or not str(src).strip():
            p = partial.loc[key]
            src = f"{p['original_file']} [pair {int(p['pair'])}]"
            status = 'dominant_numeric_source_with_documented_processed_values'
        else:
            status = 'fully_mapped_with_rounding_and_row_selection_allowed'
        filename = Path(key).stem
        m = re.fullmatch(r'([CH])(\d+)(?:-?([BF]))?', filename, flags=re.I)
        if not m:
            raise ValueError(key)
        patient = m[1].upper() + str(int(m[2]))
        marker = 'PDL1' if key.startswith('2-PD-L1/') else 'SIG'
        suffix = m[3].upper() if m[3] else 'unsuffixed'
        event_finite = bool(np.isfinite([row[k] for k in ('start_low', 'start_high', 'stop_low', 'stop_high')]).all())
        rows.append(dict(file_key=key, patient=patient, cancer_label=int(patient.startswith('C')),
                         marker=marker, suffix=suffix, source_pair=src,
                         provenance_status=status, event_available=event_finite,
                         source_sha256=hashlib.sha256((data_root / key).read_bytes()).hexdigest()))
    inv = pd.DataFrame(rows).sort_values('file_key').reset_index(drop=True)
    assert len(inv) == 69 and inv.file_key.nunique() == 69
    assert inv.source_pair.nunique() == 68
    inv['analysis_retained'] = ~inv.duplicated('source_pair', keep='first')
    inv['analysis_status'] = np.where(inv.analysis_retained, 'retained_distinct_source', 'duplicate_source_not_counted_twice')
    duplicate = inv[~inv.analysis_retained]
    assert duplicate.file_key.tolist() == ['2-Siglec-15/Health/H2F.txt']
    assert inv.loc[inv.analysis_retained, 'source_pair'].nunique() == 68
    assert set(zip(inv.patient, inv.marker)) == {(f'{c}{n}', m) for c in 'CH' for n in range(1, 11) for m in ('PDL1', 'SIG')}
    assert int(inv.loc[inv.analysis_retained, 'event_available'].sum()) == 66
    return inv, events.set_index('file_key')


def patient_frame(scans, rule='mean'):
    features = ['retention', 'early_fraction', 'injection_peak', 'injection_last_observed', 'positive_area']
    def aggregate(values):
        v = values.dropna()
        if not len(v):
            return np.nan
        return v.mean() if rule == 'mean' else v.iloc[0 if rule == 'first' else -1]
    keep = scans[scans.analysis_retained].sort_values('file_key')
    g = keep.groupby(['patient', 'marker'])
    ag = g[features].agg(aggregate)
    ag['distinct_scans'] = g.size()
    for feat in ('retention', 'early_fraction', 'injection_peak'):
        ag['n_' + feat] = g[feat].count()
    ag['single_point_retention_scans'] = g.retention_n.apply(lambda v: int(sum(v == 1)))
    wide = ag.unstack('marker')
    wide.columns = ['_'.join(c) for c in wide.columns]
    order = sorted(wide.index, key=lambda p: (p[0], int(p[1:])))
    wide = wide.loc[order].copy()
    wide['cancer_label'] = [int(p.startswith('C')) for p in wide.index]
    wide['PDL1_R'] = wide.retention_PDL1
    wide['SIG_R'] = wide.retention_SIG
    rz1, rz2 = z(wide.retention_PDL1), z(wide.retention_SIG)
    wide['Rsum'] = z(rz1 + rz2)
    wide['Rmax'] = np.maximum(rz1, rz2)
    wide['PeakSum'] = z(z(wide.injection_peak_PDL1) + z(wide.injection_peak_SIG))
    wide['both_shape_available'] = np.isfinite(wide.early_fraction_PDL1) & np.isfinite(wide.early_fraction_SIG)
    assert len(wide) == 20 and wide[list(PRIMARY_MODELS)].notna().all().all()
    return wide


def shape_common_frame(patients):
    """Both comparators are computed and scaled on EXACTLY the same patients."""
    out = patients.loc[patients.both_shape_available].copy()
    out['Rsum'] = z(z(out.retention_PDL1) + z(out.retention_SIG))
    out['Esum'] = z(z(out.early_fraction_PDL1) + z(out.early_fraction_SIG))
    out['Composite'] = .85 * out.Rsum + .15 * out.Esum
    assert np.isfinite(out[['Rsum', 'Esum', 'Composite']]).all().all()
    return out


def bootstrap_fixed_scores(frame, models, seed=SEED, n_boot=N_BOOT):
    """Stratified patient bootstrap; common indices across models, fixed scores.

    This quantifies case/control sampling variation conditional on all previous
    choices and descriptive scaling. It does not repeat QC, timing or selection,
    does not refit standardization, and is not internal predictive validation.
    """
    y = frame.cancer_label.to_numpy()
    i, j = np.where(y == 1)[0], np.where(y == 0)[0]
    rng = np.random.default_rng(seed)
    bi = rng.choice(i, size=(n_boot, len(i)), replace=True)
    bj = rng.choice(j, size=(n_boot, len(j)), replace=True)
    samples = {}
    for m in models:
        score = frame[m].to_numpy()
        d = score[bi][:, :, None] - score[bj][:, None, :]
        samples[m] = ((d > 0) + .5 * (d == 0)).mean(axis=(1, 2))
    return samples


def fit_standardize(train_values, test_values):
    """Fit all centering/scaling moments on training patients only."""
    train_values = np.asarray(train_values, dtype=float)
    test_values = np.asarray(test_values, dtype=float)
    if not np.isfinite(train_values).all() or not np.isfinite(test_values).all():
        raise ValueError('LPO requires a matched complete feature set.')
    mean = train_values.mean()
    sd = train_values.std(ddof=1)
    if not sd > 0:
        raise ValueError('Zero training variance: an LPO fold cannot be scored.')
    return (train_values-mean)/sd, (test_values-mean)/sd


def fitted_scores(train, test, include_shape=False):
    r1, t1 = fit_standardize(train.retention_PDL1, test.retention_PDL1)
    r2, t2 = fit_standardize(train.retention_SIG, test.retention_SIG)
    _, rsum = fit_standardize(r1+r2, t1+t2)
    p1, q1 = fit_standardize(train.injection_peak_PDL1, test.injection_peak_PDL1)
    p2, q2 = fit_standardize(train.injection_peak_SIG, test.injection_peak_SIG)
    _, peak = fit_standardize(p1+p2, q1+q2)
    out = dict(PDL1_R=test.retention_PDL1.to_numpy(), SIG_R=test.retention_SIG.to_numpy(),
               Rsum=rsum, Rmax=np.maximum(t1,t2), PeakSum=peak)
    if include_shape:
        e1, f1 = fit_standardize(train.early_fraction_PDL1, test.early_fraction_PDL1)
        e2, f2 = fit_standardize(train.early_fraction_SIG, test.early_fraction_SIG)
        _, esum = fit_standardize(e1+e2, f1+f2)
        out['Composite'] = .85*rsum+.15*esum
    return out


def leave_pair_out(frame, models, analysis_set):
    """Compare one held-out C/H pair on one common training-fitted scale.

    Training folds exclude both held-out patients, including both markers and
    every retained technical scan represented by their patient features. The
    upstream candidate alignment/QC and historical weight are fixed, not re-fit.
    This is a conditional internal assessment, not independent validation.
    """
    rows = []
    cases = frame.index[frame.cancer_label == 1]
    controls = frame.index[frame.cancer_label == 0]
    for case in cases:
        for control in controls:
            train = frame.drop(index=[case, control])
            test = frame.loc[[case, control]]
            assert set(train.index).isdisjoint(test.index)
            scores = fitted_scores(train, test, include_shape='Composite' in models)
            for model in models:
                case_score, control_score = scores[model]
                difference = case_score-control_score
                rows.append(dict(analysis_set=analysis_set, model=model, case=case, control=control,
                                 n_training=len(train), case_score=float(case_score),
                                 control_score=float(control_score),
                                 pair_credit=float(difference > 0)+.5*float(difference == 0)))
    out = pd.DataFrame(rows)
    assert len(out) == len(cases)*len(controls)*len(models)
    return out


def low_fp_threshold(y, score, budget):
    """Lowest threshold satisfying budget for the rule score > threshold.

    The threshold is the (budget+1)-th largest control score, so ties are never
    broken by outcome. Thresholds here are descriptive and use these controls.
    """
    controls = np.asarray(score)[np.asarray(y) == 0]
    threshold = float(np.sort(controls)[::-1][budget])
    pred = np.asarray(score) > threshold
    fp = int(pred[np.asarray(y) == 0].sum())
    assert fp <= budget
    return threshold, pred


def fp_evaluation(patients):
    rows, detailed = [], []
    y = patients.cancer_label.to_numpy()
    ids = patients.index.to_numpy()
    for budget in (0, 1, 2):
        _, base = low_fp_threshold(y, patients.PDL1_R, budget)
        for model in ('PDL1_R', 'SIG_R', 'Rsum', 'Rmax'):
            threshold, pred = low_fp_threshold(y, patients[model], budget)
            recovered = ids[(y == 1) & pred & ~base].tolist()
            lost = ids[(y == 1) & ~pred & base].tolist()
            fps = ids[(y == 0) & pred].tolist()
            rows.append(dict(fp_budget=budget, model=model, threshold=threshold,
                             true_positives=int(pred[y == 1].sum()), false_positives=len(fps),
                             sensitivity=float(pred[y == 1].mean()), specificity=float((~pred[y == 0]).mean()),
                             recovered_vs_PDL1=';'.join(recovered), lost_vs_PDL1=';'.join(lost),
                             false_positive_ids=';'.join(fps), threshold_scope='same_sample_controls_descriptive'))
            for patient, label, score, classification, baseline in zip(ids, y, patients[model], pred, base):
                detailed.append(dict(patient=patient, cancer_label=int(label), fp_budget=budget,
                                     model=model, score=float(score), threshold=threshold,
                                     predicted_positive=bool(classification), baseline_PDL1_positive=bool(baseline),
                                     recovered_case=bool(label and classification and not baseline),
                                     lost_case=bool(label and baseline and not classification)))
    return pd.DataFrame(rows), pd.DataFrame(detailed)


def tex_escape(value):
    return str(value).replace('_', r'\_').replace('&', r'\&').replace('%', r'\%')


def tabular(headers, rows, alignment):
    body = [r'\begin{tabular}{' + alignment + '}', r'\toprule', ' & '.join(headers) + r' \\', r'\midrule']
    body.extend(' & '.join(str(x) for x in row) + r' \\' for row in rows)
    return '\n'.join(body + [r'\bottomrule', r'\end{tabular}', ''])


def make_tables(out, perf, delta, fp, sensitivities, technical, patients, common):
    tables = out / 'tables'; tables.mkdir(exist_ok=True)
    rows = []
    for r in perf.itertuples():
        rows.append([MODEL_LABELS[r.model], 'Full' if r.analysis_set == 'full20' else 'Shape',
                     f'{r.n_case}/{r.n_control}', f'{r.auc:.3f}', f'[{r.lower:.3f}, {r.upper:.3f}]', f'{r.lpo_auc:.3f}'])
    (tables / 'performance.tex').write_text(tabular(['Readout', 'Set', 'C/H', 'AUC', r'95\% interval', 'LPO'], rows, 'llrrrr'))
    comparison_labels = {'Rsum minus PDL1_R': 'Dual retention sum minus PD-L1',
                         'Rsum minus SIG_R': 'Dual retention sum minus Siglec-15',
                         'Rsum minus PeakSum': 'Dual retention sum minus dual peak',
                         'Composite minus Rsum': 'Retention + shape minus retention'}
    rows = [[comparison_labels[r.comparison], f'{r.n_case}/{r.n_control}', f'{r.delta_auc:+.3f}',
             f'[{r.lower:+.3f}, {r.upper:+.3f}]'] for r in delta.itertuples()]
    (tables / 'increment.tex').write_text(tabular(['Paired comparison', 'C/H', r'$\Delta$AUC', r'95\% interval'], rows, 'lrrr'))
    rows = [[r.fp_budget, MODEL_LABELS[r.model].replace(' retention', '').replace('Dual ', ''),
             f'{r.true_positives}/10', f'{r.false_positives}/10', r.recovered_vs_PDL1 or '--', r.lost_vs_PDL1 or '--'] for r in fp.itertuples()]
    (tables / 'false_positive_budgets.tex').write_text(tabular(['FP budget', 'Readout', 'TP', 'FP', 'Recovered', 'Lost'], rows, 'rlrrll'))
    rows = [[f'{r.shift_min:+.0f}', f'{r.retention_auc:.3f}', f'{r.peak_auc:.3f}',
             f'{r.shape_n_case}/{r.shape_n_control}', f'{r.common_retention_auc:.3f}',
             f'{r.common_composite_auc:.3f}', f'{r.common_delta_auc:+.3f}'] for r in sensitivities.itertuples()]
    (tables / 'sensitivity.tex').write_text(tabular(['Shift', r'$R_\Sigma$', r'$P_\Sigma$', 'Shape C/H', r'$R_\Sigma$ (same)', '$S_{.85}$', r'$\Delta$'], rows, 'rrrrrrr'))
    rows = [[{'mean':'Mean of available', 'first':'First available', 'last':'Last available'}[r.aggregation],
             f'{r.PDL1_R_auc:.3f}', f'{r.SIG_R_auc:.3f}', f'{r.Rsum_auc:.3f}', f'{r.Rmax_auc:.3f}', f'{r.PeakSum_auc:.3f}'] for r in technical.itertuples()]
    (tables / 'aggregation_sensitivity.tex').write_text(tabular(['Aggregation', 'PD-L1', 'Siglec-15', r'$R_\Sigma$', r'$R_{\max}$', r'$P_\Sigma$'], rows, 'lrrrrr'))
    rows = []
    for p, r in patients.iterrows():
        cc = common.loc[p] if p in common.index else None
        rows.append([p, f'{r.retention_PDL1:.4f}', f'{r.retention_SIG:.4f}',
                     f'{r.early_fraction_PDL1:.3f}' if np.isfinite(r.early_fraction_PDL1) else '--',
                     f'{r.early_fraction_SIG:.3f}' if np.isfinite(r.early_fraction_SIG) else '--',
                     f'{r.Rsum:.3f}', f'{cc.Rsum:.3f}' if cc is not None else '--',
                     f'{cc.Composite:.3f}' if cc is not None else '--'])
    common_n = len(common)
    (tables / 'patient_features.tex').write_text(tabular(['ID', r'$R_{\rm PD}$', r'$R_{\rm Sig}$', r'$E_{\rm PD}$', r'$E_{\rm Sig}$', r'$R_\Sigma$ (20)', r'$R_\Sigma$ (' + str(common_n) + ')', '$S_{.85}$ (' + str(common_n) + ')'], rows, 'lrrrrrrr'))


def save_figure(fig, directory, name):
    # Publish a complete PDF atomically: a simultaneous manuscript copy must
    # never observe an output file truncated by matplotlib's initial open().
    destination = directory / (name + '.pdf')
    temporary = directory / (name + '.pending.pdf')
    fig.savefig(temporary, format='pdf', bbox_inches='tight')
    rendered = temporary.read_bytes()
    if not rendered.startswith(b'%PDF-') or b'%%EOF' not in rendered[-1024:]:
        raise RuntimeError(f'Incomplete figure PDF: {temporary}')
    temporary.replace(destination)
    fig.savefig(directory / (name + '.png'), dpi=190, bbox_inches='tight')
    plt.close(fig)


def make_figures(out, patients, perf, sensitivities):
    directory = out / 'figures'; directory.mkdir(exist_ok=True)
    plt.rcParams.update({'font.size': 10, 'axes.spines.top': False, 'axes.spines.right': False,
                         'pdf.fonttype': 42, 'ps.fonttype': 42, 'axes.labelsize': 11})
    fig, ax = plt.subplots(figsize=(7.3, 5.5))
    # Standardized axes permit a directly interpretable equal-sum direction.
    xx, yy = z(patients.retention_PDL1), z(patients.retention_SIG)
    offsets = {'C3': (5, -14), 'C5': (5, -13), 'H1': (5, 5), 'H2': (5, -13),
               'H3': (5, 6), 'H4': (5, 7), 'H7': (5, -13), 'H8': (-24, -13),
               'H10': (5, 6), 'C1': (-22, -14), 'C6': (5, -13), 'C8': (5, 6)}
    for label, color, marker, name in [(1, '#B44B36', 'o', 'Cancer (10)'), (0, '#2979A8', '^', 'Healthy (10)')]:
        ix = patients.cancer_label.to_numpy() == label
        ax.scatter(xx[ix], yy[ix], c=color, marker=marker, s=62, edgecolors='white', linewidths=.6, label=name, zorder=3)
    for p, x, y in zip(patients.index, xx, yy):
        ax.annotate(p, (x, y), xytext=offsets.get(p, (5, 5)), textcoords='offset points', fontsize=8.5)
    ax.axhline(0, color='.83', lw=.7); ax.axvline(0, color='.83', lw=.7)
    ax.set(xlabel='PD-L1 retention (sample z score)', ylabel='Siglec-15 retention (sample z score)',
           title='Paired retained responses: 20 research patients')
    ax.margins(x=.16, y=.15); ax.legend(loc='upper right', frameon=False)
    fig.text(.5, .005, 'Conditional on supplied candidate event brackets; zero shift; distinct-source means.', ha='center', fontsize=8)
    fig.tight_layout(rect=(0, .025, 1, 1)); save_figure(fig, directory, 'paired_retention')

    fig, axes = plt.subplots(1, 2, figsize=(10.8, 4.5), gridspec_kw={'width_ratios': [1.15, 1]})
    full = perf[perf.analysis_set == 'full20'].copy()
    for i, r in enumerate(full.itertuples()):
        axes[0].errorbar(r.auc, i, xerr=[[r.auc-r.lower], [r.upper-r.auc]], fmt='o', color='#295D85', capsize=3)
    axes[0].set_yticks(range(len(full)), [MODEL_LABELS[m] for m in full.model]); axes[0].invert_yaxis()
    axes[0].set(title='Full retained cohort: 10 C / 10 H', xlabel='Apparent AUC', xlim=(-.02, 1.02))
    subset = perf[perf.analysis_set == 'common_shape']
    for i, r in enumerate(subset.itertuples()):
        axes[1].errorbar(r.auc, i, xerr=[[r.auc-r.lower], [r.upper-r.auc]], fmt='o', color='#966126', capsize=3)
    axes[1].set_yticks(range(len(subset)), ['Retention', 'Retention + shape'])
    axes[1].invert_yaxis(); axes[1].set_ylim(1.8, -.8)
    row = subset.iloc[0]
    axes[1].set(title=f'Common shape subset: {row.n_case} C / {row.n_control} H', xlabel='Apparent AUC', xlim=(-.02, 1.02))
    for ax in axes:
        ax.axvline(.5, ls='--', color='.65', lw=.8); ax.grid(axis='x', alpha=.18)
    fig.suptitle('Conditional performance with fixed-score bootstrap intervals', y=1.02)
    fig.text(.5, -.005, '95% percentile intervals; 5,000 stratified patient resamples. Selection and alignment uncertainty are not corrected.', ha='center', fontsize=8)
    fig.tight_layout(); save_figure(fig, directory, 'discrimination')

    fig, axes = plt.subplots(1, 2, figsize=(10.3, 4.3))
    axes[0].plot(sensitivities.shift_min, sensitivities.retention_auc, 'o-', color='#295D85', label='Dual retention sum')
    axes[0].plot(sensitivities.shift_min, sensitivities.peak_auc, 's-', color='#95704D', label='Dual injection peak')
    axes[0].axhline(.5, ls='--', color='.65', lw=.8)
    axes[0].set(title='Full cohort (20 patients at each shift)', xlabel='Common timing shift (min)', ylabel='Apparent AUC', ylim=(.35, .85))
    axes[0].legend(frameon=False, fontsize=9)
    axes[1].plot(sensitivities.shift_min, sensitivities.common_delta_auc, 'o-', color='#598560')
    for r in sensitivities.itertuples():
        axes[1].annotate(f'{r.shape_n_case} C / {r.shape_n_control} H', (r.shift_min, r.common_delta_auc), xytext=(0, 12), textcoords='offset points', ha='center', fontsize=8.5)
    axes[1].axhline(0, ls='--', color='.65', lw=.8)
    axes[1].set(title='Shape increment within each matched subset', xlabel='Common timing shift (min)', ylabel='AUC difference: composite minus retention')
    axes[1].margins(y=.65)
    for ax in axes:
        ax.set_xticks([-1, 0, 1]); ax.set_xlim(-1.25, 1.25); ax.grid(alpha=.15)
    fig.text(.5, -.005, 'Each comparison uses identical patients and subset-specific scaling; subset membership may change with shift.', ha='center', fontsize=8)
    fig.tight_layout(); save_figure(fig, directory, 'alignment_sensitivity')


METHODS = r'''# Conditional analysis of retained Group-2 SPR data

## Scope and provenance

The analysis uses only the 69 processed Group-2 files selected by the experimental
team, representing 20 research patients (10 C / 10 H) and two markers. No source
excluded by the team's earlier quality processing is reinstated. Numerical source
mapping identifies 68 distinct original column pairs. H2 Siglec-15 B/F share one
source; B is the canonical retained record and F is not counted twice. The input
manifest reports complete versus dominant-source mapping and processed-file
SHA256 hashes. Two distinct scans lack candidate event brackets; their features
remain unavailable and the other available scan may support that patient's marker.

All numerical results use the supplied, previously fixed curve-derived candidate
event brackets. Those brackets are neither valve records nor recovered historical
manual offsets. The original TeX windows are respected as feature definitions,
but these calculations must not be called reproduction of historical clinical
results. No event interval, score direction, model weight, or timing shift is
selected by labels or AUC in this script. The timing review was retrospective and
does not have a documented prospective blinding protocol.

## Feature calculation

Let the recorded candidate start/stop brackets be [s_l,s_h], [u_l,u_h]. When the
intersection J=[max(s_l,u_l-10), min(s_h,u_h-10)] is nonempty, s=mid(J), u=s+10.
Otherwise s and u are their separate bracket midpoints: retention and observed
peak remain computable, but the fixed 6/10 shape fraction is unavailable. Each
declared sensitivity shift (-1,0,+1 min) is added to both s and u.

The baseline is b=median{Y(t):s-6<=t<s}; R=median{Y(t):u<=t<=u+4}-b. Each median
requires at least one observed point and acquisition covering the full requested
window. Observed counts are exported. This does not guarantee dense recording;
there is no interpolation inside the medians. The injection-peak comparator is
P=max{Y(t)-b:s<=t<=u}, using observed samples and full acquisition support. It is
computed independently of shape availability and is not the maximum of the entire
surface-functionalization experiment. The last observed injection response is
exported as an exploratory quantity only; it is not an exact boundary endpoint
and is not compared as the original experimental clinical readout.

For ten-minute-compatible scans, E=integral_s^(s+6)[Y(t)-b]_+dt /
integral_s^u[Y(t)-b]_+dt. A common grid includes observed interior times and the
boundaries s,s+6,u. The baseline-corrected response is linearly interpolated to
these nodes, clipped at zero at nodes, and integrated by the trapezoidal rule.
This is a stated numerical approximation, not exact integration through every
zero crossing. Acquisition must cover [s,u] and no overlapping acquisition gap
may exceed 2.5 min. This gap is a reconstruction guard, not an experimental QC
threshold. Positive denominator is mathematical availability; no blank-derived
minimum signal requirement is asserted. The denominator and baseline MAD are
exported so low-signal stability can be evaluated transparently.

Per-patient, per-marker features are the mean of available distinct-source scan
features (same as the median for one or two scans). Features may have different
available-scan sets. First/last-available sensitivities order processed file keys
lexicographically (B or unsuffixed before F) and choose the first/last finite
feature separately. They do not estimate a biological scan-order effect.

## Scores and matched comparison

On a stated analysis set A, z_A(x)=(x-mean_A x)/sd_A(x), ddof=1.
Rsum=z_A(z_A(R_PD)+z_A(R_Sig)); Rmax=max(z_A(R_PD),z_A(R_Sig));
PeakSum=z_A(z_A(P_PD)+z_A(P_Sig)). High score is always defined as cancer-positive.
All 20 patients support these primary amplitude/retention comparisons.

The shape increment uses only patients with both marker E values available.
Both Rsum and Esum=z_A(z_A(E_PD)+z_A(E_Sig)) are recalculated on this identical
subset. Composite=.85*Rsum+.15*Esum. There is NO zero imputation in this primary
shape comparison. Availability C/H counts and patient IDs are exported for every
shift. The weight .85 was explored historically on this project and is not
independently validated merely because it is fixed in the current script.

Result CSVs contain all three timing scenarios; select shift_min=0 for the
central results. scan_features.csv has 69 file entries per shift, of which
68 have analysis_retained=True. patient_features_scores.csv has 20 patients
per shift and common_shape_scores.csv has 13 per shift for these inputs.
In the latter table only Rsum, Esum, and Composite are recomputed with the
common-subset scaling. Its inherited Rmax and PeakSum columns retain full-
cohort scaling and are not used in the common-subset comparison. Patient
features are aggregated feature by feature, so their valid-source sets can
differ even within the same patient and marker.

The common onset/stop shifts preserve duration and exact ten-minute
compatibility. They do not evaluate uncertainty in that compatibility rule.
The separate code/audit_event_compatibility.py reports distances between
fixed candidate brackets without changing times, availability, or scores.

AUC is the fraction of case-control pairs correctly ordered, with half credit
for ties. All AUCs are apparent, conditional summaries. Paired differences use
the same patients and score orientation, including dual retention versus each
single-marker retention score separately. Percentile 95% intervals use 5,000
stratified patient bootstrap resamples (seed 20260910), with common case/control
indices across model scores. Derived scores and original-set standardization
are held fixed during resampling. The intervals summarize sampling variation
conditional on previous choices; they do not correct model/weight selection,
manual timing, QC selection, or scaling estimation and are not predictive
validation or confidence guarantees in a new population.

As a separate conditional internal assessment, leave-one-case/one-control-pair-out
(LPO) AUC holds out both patients and fits every marker/block standardization on
the remaining patients only. The held-out case and control are scored with that
same fitted transformation and compared within that fold. The 100 pair credits
in the full set, or 42 in the central 7C/6H subset, are averaged. No pooled
cross-fold scores are compared. Raw single-marker R rankings are unchanged by
this procedure. There is no tuning of windows, features, fusion rules, or .85
weight within or across folds. This assessment guards training-scaling leakage
for the fixed algorithms, but cannot reverse retrospective candidate-event or
historical weight selection. The bootstrap intervals apply to apparent AUCs,
not to LPO AUCs. This is not independent or prospective clinical validation.

At false-positive budgets b=0,1,2 among the 10 healthy samples, the threshold is
the (b+1)-th largest healthy score and a patient is positive if score>threshold.
This is the lowest threshold satisfying the budget under the strict rule, and
ties can result in fewer false positives than allowed. It does not search cancer
outcomes for an optimal threshold. These are SAME-SAMPLE CONTROL thresholds,
reported for descriptive complementarity only. Recovered and lost cancer IDs
are defined relative to PD-L1 at the same allowed budget. Actual FP counts are
reported as well; new-patient claims require locked, externally evaluated rules.

## Reproduction

Validated with Python 3.12 and the versions in the package requirements.txt.
The numerical integration uses np.trapezoid from NumPy 2+.
From the analysis folder in the portable package, run:

    python analyze_retained_cohort.py --data-dir ../inputs/processed \
      --events ../inputs/candidate_scan_events.csv \
      --mapping-dir ../inputs/provenance --output-dir results

This generates all tabular results, TeX table bodies, three PDF/PNG figures,
input inventories, bootstrap summaries, and a machine-readable summary. No
network requests, external model training, or raw-source restoration occurs.
'''


def run(data_root, events_path, mapping_dir, output_dir):
    output_dir.mkdir(parents=True, exist_ok=True)
    inv, events = input_inventory(data_root, events_path, mapping_dir)
    inv.to_csv(output_dir / 'processed_input_inventory.csv', index=False)
    scan_rows = []
    for record in inv.to_dict('records'):
        for shift in SHIFTS:
            if record['analysis_retained']:
                features = extract(data_root / record['file_key'], events.loc[record['file_key']], shift)
            else:
                features = dict(retention=np.nan, early_fraction=np.nan, injection_peak=np.nan,
                                injection_last_observed=np.nan, positive_area=np.nan,
                                retention_n=0, shape_status='duplicate_source_not_analyzed')
            scan_rows.append(dict(**record, shift_min=shift, **features))
    scans = pd.DataFrame(scan_rows)
    scans.to_csv(output_dir / 'scan_features.csv', index=False)
    patients_by_shift, common_by_shift = {}, {}
    patient_rows, common_rows, sensitivity_rows = [], [], []
    for shift in SHIFTS:
        pp = patient_frame(scans[scans.shift_min == shift])
        cc = shape_common_frame(pp)
        patients_by_shift[shift], common_by_shift[shift] = pp, cc
        patient_rows.append(pp.assign(shift_min=shift).reset_index())
        common_rows.append(cc.assign(shift_min=shift).reset_index())
        yr, yc = pp.cancer_label.to_numpy(), cc.cancer_label.to_numpy()
        sensitivity_rows.append(dict(shift_min=shift, n_case=int(yr.sum()), n_control=int((1-yr).sum()),
                                     retention_auc=auc(yr, pp.Rsum), peak_auc=auc(yr, pp.PeakSum),
                                     shape_n_case=int(yc.sum()), shape_n_control=int((1-yc).sum()),
                                     common_retention_auc=auc(yc, cc.Rsum), common_composite_auc=auc(yc, cc.Composite),
                                     common_delta_auc=auc(yc, cc.Composite)-auc(yc, cc.Rsum),
                                     common_patient_ids=';'.join(cc.index)))
    pd.concat(patient_rows, ignore_index=True).to_csv(output_dir / 'patient_features_scores.csv', index=False)
    pd.concat(common_rows, ignore_index=True).to_csv(output_dir / 'common_shape_scores.csv', index=False)
    sensitivities = pd.DataFrame(sensitivity_rows)
    sensitivities.to_csv(output_dir / 'alignment_sensitivity.csv', index=False)
    pp, cc = patients_by_shift[0.0], common_by_shift[0.0]
    boot_full = bootstrap_fixed_scores(pp, PRIMARY_MODELS)
    boot_common = bootstrap_fixed_scores(cc, ['Rsum', 'Composite'])
    perf_rows = []
    for label, frame, models, boot in [('full20', pp, PRIMARY_MODELS, boot_full), ('common_shape', cc, ('Rsum', 'Composite'), boot_common)]:
        yy = frame.cancer_label.to_numpy()
        for model in models:
            lower, upper = np.quantile(boot[model], [.025, .975])
            perf_rows.append(dict(analysis_set=label, model=model, n_case=int(yy.sum()), n_control=int((1-yy).sum()),
                                  auc=auc(yy, frame[model]), lower=lower, upper=upper))
    perf = pd.DataFrame(perf_rows)
    lpo = pd.concat([leave_pair_out(pp, PRIMARY_MODELS, 'full20'),
                     leave_pair_out(cc, ('Rsum', 'Composite'), 'common_shape')], ignore_index=True)
    lpo.to_csv(output_dir / 'leave_pair_out_predictions.csv', index=False)
    lpo_summary = lpo.groupby(['analysis_set', 'model']).pair_credit.mean().rename('lpo_auc').reset_index()
    perf = perf.merge(lpo_summary, on=['analysis_set', 'model'], validate='one_to_one')
    perf.to_csv(output_dir / 'apparent_auc_intervals.csv', index=False)
    delta_rows = []
    for label, first, second, frame, boot in [('full20', 'Rsum', 'PDL1_R', pp, boot_full),
                                            ('full20', 'Rsum', 'SIG_R', pp, boot_full),
                                            ('full20', 'Rsum', 'PeakSum', pp, boot_full),
                                            ('common_shape', 'Composite', 'Rsum', cc, boot_common)]:
        yy = frame.cancer_label.to_numpy()
        lower, upper = np.quantile(boot[first]-boot[second], [.025, .975])
        delta_rows.append(dict(analysis_set=label, comparison=first+' minus '+second,
                              n_case=int(yy.sum()), n_control=int((1-yy).sum()),
                              delta_auc=auc(yy, frame[first])-auc(yy, frame[second]), lower=lower, upper=upper))
    delta = pd.DataFrame(delta_rows)
    delta.to_csv(output_dir / 'paired_auc_differences.csv', index=False)
    fp, fp_details = fp_evaluation(pp)
    fp.to_csv(output_dir / 'false_positive_budget_results.csv', index=False)
    fp_details.to_csv(output_dir / 'patient_classifications.csv', index=False)
    technical_rows = []
    for rule in ('mean', 'first', 'last'):
        frame = patient_frame(scans[scans.shift_min == 0], rule=rule)
        yy = frame.cancer_label.to_numpy()
        technical_rows.append(dict(aggregation=rule, n_case=10, n_control=10,
                                   **{m+'_auc': auc(yy, frame[m]) for m in PRIMARY_MODELS}))
    technical = pd.DataFrame(technical_rows)
    technical.to_csv(output_dir / 'aggregation_sensitivity.csv', index=False)
    # Save exact case-control pair changes for the matched shape comparison.
    pair_rows = []
    for cid, cr in cc[cc.cancer_label == 1].iterrows():
        for hid, hr in cc[cc.cancer_label == 0].iterrows():
            rd, sd = cr.Rsum - hr.Rsum, cr.Composite - hr.Composite
            rw, sw = float(rd > 0)+.5*float(rd == 0), float(sd > 0)+.5*float(sd == 0)
            pair_rows.append(dict(case=cid, control=hid, retention_credit=rw, composite_credit=sw, change=sw-rw))
    pairs = pd.DataFrame(pair_rows)
    pairs.to_csv(output_dir / 'common_shape_pair_changes.csv', index=False)
    assert np.isclose(pairs.change.mean(), auc(cc.cancer_label, cc.Composite)-auc(cc.cancer_label, cc.Rsum))
    assert auc([0, 1], [0, 0]) == .5 and auc([0, 1], [0, 1]) == 1
    assert len(scans) == 207 and len(pp) == 20 and fp.false_positives.le(fp.fp_budget).all()
    make_tables(output_dir, perf, delta, fp, sensitivities, technical, pp, cc)
    make_figures(output_dir, pp, perf, sensitivities)
    summary = dict(status='conditional_descriptive_not_historical_reproduction', independent_validation=False,
                   raw_exclusions_reintroduced=False, processed_files=69, distinct_sources=68,
                   candidate_event_available_distinct_sources=66, primary_patients=20,
                   duplicate_not_counted_twice='2-Siglec-15/Health/H2F.txt',
                   unresolved_candidate_events=inv[inv.analysis_retained & ~inv.event_available].file_key.tolist(),
                   original_manual_event_offsets_recovered=False, bootstrap_seed=SEED, bootstrap_replicates=N_BOOT,
                   bootstrap='stratified_patients_paired_models_fixed_scores_percentile95',
                   retention_weight=.85, shape_weight=.15,
                   composite_weight_historically_explored=True,
                   shape_missing_imputation=False, analysis_versions=dict(python=sys.version.split()[0], numpy=np.__version__, pandas=pd.__version__, matplotlib=matplotlib.__version__),
                   event_file_sha256=hashlib.sha256(events_path.read_bytes()).hexdigest(),
                   script_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
                   central_performance=perf.to_dict('records'), paired_increments=delta.to_dict('records'),
                   timing_sensitivity=sensitivities.to_dict('records'), aggregation_sensitivity=technical.to_dict('records'),
                   zero_shift_feature_counts=scans[scans.shift_min == 0].groupby('marker')[['retention', 'early_fraction', 'injection_peak']].count().to_dict(),
                   lpo='patient_pair_out_training_only_scaling_fixed_upstream_choices_conditional_internal_assessment',
                   checks=dict(tie_aware_auc=True, source_deduplication=True, complete_primary_twenty=True,
                               lpo_training_patients_exclude_both_test_patients=True,
                               matched_shape_denominators=True, paired_change_identity=True, tie_aware_fp_budgets=True))
    (output_dir / 'summary.json').write_text(json.dumps(summary, indent=2), encoding='utf-8')
    (output_dir / 'METHODS.md').write_text(METHODS, encoding='utf-8')
    print(perf.to_string(index=False)); print(delta.to_string(index=False))
    print(sensitivities.to_string(index=False)); print(technical.to_string(index=False))
    return summary


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--data-dir', type=Path, required=True)
    parser.add_argument('--events', type=Path, required=True)
    parser.add_argument('--mapping-dir', type=Path, required=True)
    parser.add_argument('--output-dir', type=Path, required=True)
    args = parser.parse_args()
    run(args.data_dir, args.events, args.mapping_dir, args.output_dir)


==> anc/code/audit_event_compatibility.py <==
#!/usr/bin/env python3
"""Describe exact-duration compatibility of the fixed candidate event brackets.

This audit never changes candidate times, feature availability, or scores.
The 0.02-minute reference summarizes small positive gaps only; it is not an
acceptance tolerance. Run after the retained-cohort analysis.
"""
from pathlib import Path
import argparse
import hashlib
import json
import numpy as np
import pandas as pd


def main(events_path, scans_path, output_dir):
    events = pd.read_csv(events_path)
    scans = pd.read_csv(scans_path)
    selected = scans[(scans.shift_min == 0) & scans.analysis_retained]
    bounds = ['start_low', 'start_high', 'stop_low', 'stop_high']
    cols = ['file_key', 'source_pair', 'shape_status', 'ten_minute_compatible']
    audit = selected[cols].merge(events[['file_key'] + bounds], on='file_key',
                                 validate='one_to_one').sort_values('file_key')
    finite = np.isfinite(audit[bounds]).all(axis=1)
    audit['J_lower_min'] = np.maximum(audit.start_low, audit.stop_low - 10)
    audit['J_upper_min'] = np.minimum(audit.start_high, audit.stop_high - 10)
    audit['interval_gap_min'] = np.maximum(audit.J_lower_min - audit.J_upper_min, 0)
    compatible = finite & (audit.J_lower_min <= audit.J_upper_min)
    assert np.array_equal(compatible, audit.ten_minute_compatible)
    bad = finite & ~compatible
    reference = 0.02
    audit['positive_gap_below_reference'] = bad & (audit.interval_gap_min < reference)
    # Simultaneous translation preserves the signed feasibility margin.
    for h in (-1, 1):
        lower = np.maximum(audit.start_low + h, audit.stop_low + h - 10)
        upper = np.minimum(audit.start_high + h, audit.stop_high + h - 10)
        np.testing.assert_allclose((lower-upper)[finite],
                                   (audit.J_lower_min-audit.J_upper_min)[finite],
                                   atol=1e-12, rtol=0)
    gaps = audit.loc[bad, 'interval_gap_min']
    summary = {
        'distinct_sources': len(audit),
        'event_available': int(finite.sum()),
        'ten_minute_compatible': int(compatible.sum()),
        'ten_minute_incompatible': int(bad.sum()),
        'small_gap_reference_min': reference,
        'positive_gaps_below_reference': int(audit.positive_gap_below_reference.sum()),
        'incompatible_gap_min': float(gaps.min()),
        'incompatible_gap_median': float(gaps.median()),
        'incompatible_gap_max': float(gaps.max()),
        'common_translation_preserves_compatibility': True,
        'candidate_events_or_scores_modified': False,
        'reference_is_acceptance_tolerance': False,
        'event_file_sha256': hashlib.sha256(events_path.read_bytes()).hexdigest(),
    }
    output_dir.mkdir(parents=True, exist_ok=True)
    audit.to_csv(output_dir / 'event_compatibility_audit.csv', index=False)
    (output_dir / 'event_compatibility_summary.json').write_text(
        json.dumps(summary, indent=2) + '\n', encoding='utf-8')
    print(json.dumps(summary, indent=2))


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--events', type=Path, required=True)
    parser.add_argument('--scans', type=Path, required=True)
    parser.add_argument('--output-dir', type=Path, required=True)
    args = parser.parse_args()
    main(args.events, args.scans, args.output_dir)


==> anc/code/plan_independent_validation.py <==
#!/usr/bin/env python3
"""Write a hypothetical precision illustration for independent validation.

This calculation reads no patient data, estimates no current performance, and
does not change the SPR analysis.  The classifier and cutoff are assumed to be
fixed before the independent validation measurements are evaluated.
"""

import argparse
import csv
import json
import math
from pathlib import Path


Z = 1.96
ASSUMED_SENSITIVITY = 0.80
ASSUMED_SPECIFICITY = 0.90
HALF_WIDTHS = (0.10, 0.05)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path, required=True)
    args = parser.parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)

    # Separate binomial denominators: cases for sensitivity, controls for
    # specificity.  The assumptions are illustrative, not fitted estimates.
    rows = []
    for d in HALF_WIDTHS:
        n_cases = math.ceil(Z**2 * ASSUMED_SENSITIVITY * (1 - ASSUMED_SENSITIVITY) / d**2)
        n_controls = math.ceil(Z**2 * ASSUMED_SPECIFICITY * (1 - ASSUMED_SPECIFICITY) / d**2)
        rows.append({
            "target_half_width": d,
            "assumed_sensitivity": ASSUMED_SENSITIVITY,
            "assumed_specificity": ASSUMED_SPECIFICITY,
            "illustrative_evaluable_cases": n_cases,
            "illustrative_evaluable_controls": n_controls,
        })

    caveats = [
        "Sensitivity 0.80 and specificity 0.90 are hypothetical design assumptions, not measured or expected performance of this SPR rule.",
        "Counts are precision illustrations, not formal enrollment targets.",
        "The normal approximation uses n = ceil(1.96^2 * p * (1-p) / d^2). Exact or score-based planning may yield different counts; approximation accuracy warrants particular attention for 35 controls.",
        "These are separate marginal 95% precision calculations, not a simultaneous 95% confidence region or guaranteed realized interval widths.",
        "The decision rule, cutoff, feature definitions, event definitions, and aggregation strategy must be fixed before independent validation.",
        "Development participants are not included in these validation counts.",
        "The fraction of unusable or unevaluable measurements is not estimated and no recruitment inflation is applied.",
        "The calculation neither addresses nor guarantees detection of a paired AUC increment; that objective needs a separate paired design.",
    ]
    document = {
        "purpose": "Hypothetical independent-validation precision illustration for a fixed decision rule and fixed cutoff",
        "uses_current_patient_data": False,
        "is_formal_enrollment_target": False,
        "confidence_level": 0.95,
        "confidence_type": "two-sided marginal normal-approximation (Wald) precision",
        "z_value": Z,
        "formula": "ceil(z_value**2 * p * (1-p) / target_half_width**2)",
        "assumptions": {
            "sensitivity_in_cases": ASSUMED_SENSITIVITY,
            "specificity_in_controls": ASSUMED_SPECIFICITY,
            "cutoff_and_rule_fixed_before_independent_validation": True,
            "independent_participants_within_each_group": True,
        },
        "results": rows,
        "caveats": caveats,
    }
    (args.output_dir / "sample_size_illustration.json").write_text(
        json.dumps(document, indent=2) + "\n", encoding="utf-8"
    )
    with (args.output_dir / "sample_size_illustration.csv").open(
        "w", newline="", encoding="utf-8"
    ) as stream:
        writer = csv.DictWriter(stream, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)

    # Only the tabular is generated here; the manuscript supplies the caption,
    # label, and qualifying explanatory text.
    tex_lines = [
        r"\begin{tabular}{lrr}",
        r"\toprule",
        r"Target 95\% interval half-width & Evaluable cases & Evaluable controls \\",
        r"\midrule",
    ]
    for row in rows:
        tex_lines.append(
            f"{row['target_half_width']:.2f} & "
            f"{row['illustrative_evaluable_cases']} & "
            f"{row['illustrative_evaluable_controls']} " + r"\\"
        )
    tex_lines.extend([r"\bottomrule", r"\end{tabular}"])
    (args.output_dir / "sample_size_illustration.tex").write_text(
        "\n".join(tex_lines) + "\n", encoding="utf-8"
    )

    readme = """# Independent-validation precision illustration

This deterministic calculation is separate from the observed SPR results. It
uses no patient files and runs no simulations. The manuscript must identify its
inputs as hypothetical design assumptions whenever reporting these counts.

## Reproduce

From the project root, run:

```sh
python code/plan_independent_validation.py --output-dir planning
```

Only the Python standard library is required. The outputs are a CSV, a JSON
record containing all assumptions and caveats, and a LaTeX tabular suitable for
inclusion in a separately captioned manuscript table.

## Calculation

For a fixed decision rule and cutoff, suppose sensitivity is 0.80 in cases and
specificity is 0.90 in controls. These values are NOT observed estimates or
predictions of this project's performance. For each proportion independently,
use the approximate two-sided 95% interval half-width calculation

    n = ceil(1.96^2 * p * (1-p) / d^2).

| Half-width d | Evaluable cases | Evaluable controls |
|---|---:|---:|
| 0.10 (10 percentage points) | 62 | 35 |
| 0.05 (5 percentage points) | 246 | 139 |

## Interpretation and limits

""" + "\n".join(f"- {item}" for item in caveats) + "\n"
    (args.output_dir / "README.md").write_text(readme, encoding="utf-8")
    print(json.dumps({"output_dir": str(args.output_dir), "results": rows}, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/plot_aligned_examples.py <==
#!/usr/bin/env python3
"""Plot deterministic patient examples under the recorded candidate alignment.

Select the first natural-sorted shape-evaluable patient in each class, then the
first natural file order with a finite early fraction for each marker. This is
an illustration rule, not outcome-based selection of analysis windows.
"""
from pathlib import Path
import argparse
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Patch


def main(data_dir, analysis_dir, out):
    out.mkdir(parents=True, exist_ok=True)
    scans = pd.read_csv(analysis_dir / 'scan_features.csv')
    patients = pd.read_csv(analysis_dir / 'common_shape_scores.csv')
    patients = patients[patients.shift_min == 0]
    # Current outputs use patient as an ordinary column.
    key = 'patient' if 'patient' in patients else 'patient_id'
    ids = sorted(set(patients[key]), key=lambda x: (x[0], int(x[1:])))
    chosen = [next(x for x in ids if x.startswith(group)) for group in ('C', 'H')]
    scans = scans[(scans.shift_min == 0) & scans.analysis_retained & scans.early_fraction.notna()]
    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 9,
                         'axes.spines.top': False, 'axes.spines.right': False,
                         'pdf.fonttype': 42})
    fig, axes = plt.subplots(2, 2, figsize=(8.2, 5.4), sharex=True,
                              constrained_layout=True)
    selection = []
    for row, patient in enumerate(chosen):
        for col, marker in enumerate(('PDL1', 'SIG')):
            record = scans[(scans.patient == patient) & (scans.marker == marker)].sort_values('file_key').iloc[0]
            x = np.loadtxt(data_dir / record.file_key)
            relative = x[:, 0] - record.start_used + 6
            response = x[:, 1] - record.baseline
            keep = (relative >= 0) & (relative <= 24)
            ax = axes[row, col]
            for lo, hi, color in [(0, 6, '#eeeeee'), (6, 12, '#d9eaf1'),
                                   (12, 16, '#edf5f8'), (16, 20, '#f7e4c9')]:
                ax.axvspan(lo, hi, color=color, zorder=0)
            ax.plot(relative[keep], response[keep], '-o', color='#285b75', lw=1.4, ms=3)
            ax.hlines(record.retention, 16, 20, color='#ad6829', lw=1.8, linestyle='--')
            ax.axhline(0, color='.5', lw=.65)
            label = 'PD-L1' if marker == 'PDL1' else 'Siglec-15'
            suffix = Path(record.file_key).stem
            ax.set(title=f'({chr(97+2*row+col)}) {patient}, {label} ({suffix})', xlim=(0, 24))
            ax.text(.04, .92, f'R = {record.retention:.3f}; E = {record.early_fraction:.3f}',
                    transform=ax.transAxes, va='top', fontsize=8,
                    bbox=dict(facecolor='white', alpha=.85, edgecolor='none', pad=2))
            ax.set_xticks([0, 6, 12, 16, 20, 24])
            if row == 1:
                ax.set_xlabel('Candidate-aligned time (min)')
            if col == 0:
                ax.set_ylabel('Baseline-corrected response')
            selection.append({k: record[k] for k in ['file_key', 'patient', 'marker', 'source_pair',
                'start_used', 'stop_used', 'baseline', 'retention', 'early_fraction']})
    fig.legend(handles=[Patch(facecolor=c, label=l) for c, l in
        [('#eeeeee', 'Baseline'), ('#d9eaf1', 'Early injection'),
         ('#edf5f8', 'Remaining injection'), ('#f7e4c9', 'Retention')]],
        loc='outside lower center', ncol=4, frameon=False, fontsize=8)
    fig.savefig(out / 'aligned_examples.pdf', bbox_inches='tight')
    fig.savefig(out / 'aligned_examples.png', dpi=180, bbox_inches='tight')
    plt.close(fig)
    pd.DataFrame(selection).to_csv(out / 'aligned_example_sources.csv', index=False)
    print(f'Illustrated patients: {chosen}')


if __name__ == '__main__':
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--data-dir', type=Path, required=True)
    p.add_argument('--analysis-dir', type=Path, required=True)
    p.add_argument('--output-dir', type=Path, required=True)
    a = p.parse_args()
    main(a.data_dir, a.analysis_dir, a.output_dir)


==> anc/code/plot_analytical_features.py <==
#!/usr/bin/env python3
"""Ideal-model illustration; these are analytic curves, not clinical observations."""
from pathlib import Path
import argparse
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt


def main(out):
    out.mkdir(parents=True, exist_ok=True)
    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 10,
                         'axes.spines.top': False, 'axes.spines.right': False,
                         'pdf.fonttype': 42})
    fig, axes = plt.subplots(1, 2, figsize=(8.0, 3.1), constrained_layout=True)
    t = np.linspace(0, 10, 401)
    for rate, color, ls in [(0.05, '#286A8C', '-'), (0.3, '#CB7A35', '--'), (1.0, '#387969', '-.')]:
        axes[0].plot(t, -np.expm1(-rate*t), color=color, ls=ls,
                     label=f'k = {rate:.2f}')
    axes[0].set(xlabel='Time since injection (min)', ylabel='Response (A = 1)',
                title='(a) Ideal association', xlim=(0, 10), ylim=(0, 1.05))
    axes[0].legend(frameon=False, fontsize=9)
    k = np.geomspace(.01, 10, 401)
    fraction = (6*k + np.expm1(-6*k)) / (10*k + np.expm1(-10*k))
    assert np.all(np.diff(fraction) > 0)
    assert np.all((fraction > .36) & (fraction < .6))
    axes[1].semilogx(k, fraction, color='#286A8C', lw=2)
    axes[1].axhline(.36, color='.5', lw=.8, ls=':')
    axes[1].axhline(.60, color='.5', lw=.8, ls=':')
    axes[1].set(xlabel='Apparent rate k (1/min)', ylabel='Early area fraction',
                title='(b) Six-of-ten-minute fraction', ylim=(.34, .62))
    for ax in axes:
        ax.grid(alpha=.16)
    fig.savefig(out / 'analytical_features.pdf', bbox_inches='tight')
    fig.savefig(out / 'analytical_features.png', dpi=180, bbox_inches='tight')
    plt.close(fig)


if __name__ == '__main__':
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--output-dir', type=Path, required=True)
    main(p.parse_args().output_dir)


==> anc/environment.json <==
{
  "matplotlib": "3.10.8",
  "numpy": "2.3.5",
  "pandas": "2.2.3",
  "python": "3.12.14"
}


==> anc/package_manifest.json <==
{
  "analysis_python_file_count": 6,
  "clinical_inputs_included": false,
  "empirical_reproduction_requires_separate_inputs": true,
  "figure_count": 7,
  "main_tex": "main.tex",
  "package": "SPR_arXiv_Submission",
  "sha256": {
    "anc/README.md": "b71328fc897496e915b1ad7b3c0805f690841680979b9ae68de0193a4bda4614",
    "anc/analysis/analyze_retained_cohort.py": "870200d76a958dc7cba9dc397c4c55c3ed81b1915589a5ac0bdb3b9df47994e4",
    "anc/code/audit_event_compatibility.py": "ef4d09b96fb74bb24891a65375058684f5311d9ce1f59ba502a3a447d8a9cc32",
    "anc/code/plan_independent_validation.py": "c83195e32e184e6fe1e4e8323d9eb8d342089b847ccbba5a9730a0cd38a90334",
    "anc/code/plot_aligned_examples.py": "46e6ef22d76f1d01242791fe6685929b59e0c07549c8625213b3dee01fd1f2c4",
    "anc/code/plot_analytical_features.py": "38a1d39b05fed7c4ff6d6a4e16dc52a6843e05d90fed7104095dd63cd4f2f2c4",
    "anc/environment.json": "0009af943efe957efcb9dd635a9166cf6d46d9f192b51be2fc1b826282b357a6",
    "anc/provenance/build_provenance_figures.py": "ead3efe860b868889440f1b180ac27796a6cee7cda468c5ba85045659146bfdb",
    "anc/requirements.txt": "1a82d4cc5e6a74922aee6a45ab01b4be3689649a4a1b4e9b4775d9e4605faea0",
    "figures/aligned_examples.pdf": "105439d5f975e868921f447aeb5809abee35d9f759b27624896e8e8e9ed9130d",
    "figures/alignment_sensitivity.pdf": "6854b71425670392fb2305e741700093869f9e9fdd16c7bac4855bbbe0c3b564",
    "figures/analytical_features.pdf": "1d981b7bc473b5c374c24a45dd70e429fa2eec03645ce64cd94ed9c277af4c8a",
    "figures/discrimination.pdf": "7fd58d3d3ae7ab248e4a66857fae3d0555e054f78ca60ef39adbd125edd7b244",
    "figures/paired_retention.pdf": "37778c3ad73a07a4530a66fa621885b509113fc60bfc762a423e0f9327f43a60",
    "figures/retained_segments.pdf": "4b874a76b5fc4adad5beed2f7fd0e021f8767d6b1a5c00b49cff719162ccea00",
    "figures/source_coverage.pdf": "2837863470603cc4fe185fdb4bc4902905f5f9fa087fbc3d178c890b41045cad",
    "main.tex": "d9d5823bf1bba58026a55b533cced3e4b153b5c16f4c60af79ff0425b60e9f64"
  }
}


==> anc/provenance/build_provenance_figures.py <==
#!/usr/bin/env python3
"""Build source-retention figures from the validated SPR archive comparison.

This script does not infer experimental events or quality thresholds. It only
describes which original column-pair sources have retained representations.
All source identifiers refer to Group 2; no patients are linked across groups.
Dependencies: numpy, matplotlib (standard-library csv/json for tables).
"""
from pathlib import Path
from collections import defaultdict
import argparse
import csv
import hashlib
import json
import re

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap, BoundaryNorm
from matplotlib.patches import Patch


def records(path):
    with path.open(encoding='utf-8-sig', newline='') as handle:
        return list(csv.DictReader(handle))


def write_csv(path, rows):
    with path.open('w', encoding='utf-8-sig', newline='') as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def read_numeric(path, expected):
    rows = []
    for number, line in enumerate(path.read_text(encoding='utf-8-sig', errors='replace').splitlines(), 1):
        if not line.strip():
            continue
        try:
            values = [float(value) for value in line.split()]
        except ValueError:
            continue
        if len(values) != expected:
            raise ValueError(f'{path}:{number}: expected {expected} columns')
        rows.append(values)
    return np.asarray(rows, dtype=float).reshape((-1, expected))


def save_figure(fig, directory, name):
    fig.savefig(directory / f'{name}.pdf', bbox_inches='tight')
    fig.savefig(directory / f'{name}.png', dpi=220, bbox_inches='tight')
    plt.close(fig)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--mapping-dir', required=True, type=Path)
    parser.add_argument('--comparison-dir', required=True, type=Path)
    parser.add_argument('--original-dir', required=True, type=Path)
    parser.add_argument('--cleaned-dir', required=True, type=Path)
    parser.add_argument('--out', required=True, type=Path)
    args = parser.parse_args()
    args.out.mkdir(parents=True, exist_ok=True)

    links_path = args.comparison_dir / '04_原始行与整理行区段对应.csv'
    sources_path = args.comparison_dir / '02_全部原始列对保留对照.csv'
    inventory_path = args.mapping_dir / 'original_column_pair_inventory.csv'
    links = [r for r in records(links_path) if r['整理后文件'].startswith('2-')]
    sources = [r for r in records(sources_path)
               if r['原始文件'].startswith('2-') and r['原始列对'] in ('1', '3')]
    inventory = {(r['original_file'], int(r['pair'])): r for r in records(inventory_path)}
    by_patient = defaultdict(list)
    for row in links:
        filename = row['整理后文件']
        marker = filename.split('/')[0][2:]
        patient = re.match(r'([CH]\d+)', Path(filename).stem).group(1)
        original_patient = Path(row['原始文件']).stem
        if original_patient != patient:
            raise ValueError(f'Group 2 patient label mismatch: {filename}')
        by_patient[(patient, marker)].append(row)

    patients = [f'C{i}' for i in range(1, 11)] + [f'H{i}' for i in range(1, 11)]
    markers = ['PD-L1', 'Siglec-15']
    manifest = []
    for patient in patients:
        for marker in markers:
            local = by_patient[(patient, marker)]
            keys = sorted({(r['原始文件'], int(r['原始列对'])) for r in local})
            files = sorted({r['整理后文件'] for r in local})
            assert 1 <= len(keys) <= 2
            manifest.append(dict(
                cohort='Group 2', patient_id=patient,
                clinical_group='Cancer' if patient.startswith('C') else 'Healthy',
                marker=marker, retained_file_count=len(files),
                distinct_retained_source_count=len(keys),
                source_pair_ids='; '.join(f'{name} [pair {pair}]' for name, pair in keys),
                retained_files='; '.join(files),
                repeated_source_representation=len(files) > len(keys),
                source_counts_are_independent_patient_counts=False))
    write_csv(args.out / 'patient_source_manifest.csv', manifest)

    group_counts = []
    for marker in markers:
        local_sources = [r for r in sources if r['原始组别及靶标'] == f'2-{marker}']
        local_manifest = [r for r in manifest if r['marker'] == marker]
        kept = [r for r in local_sources if r['对应整理后文件'] != '无']
        absent = [r for r in local_sources if r['对应整理后文件'] == '无']
        absent_finite = sum(inventory[(r['原始文件'], int(r['原始列对']))]['has_finite_response'] == 'True'
                            for r in absent)
        group_counts.append(dict(
            marker=marker, patients=20, cancer_patients=10, healthy_participants=10,
            original_pair_slots=len(local_sources), retained_files=sum(r['retained_file_count'] for r in local_manifest),
            distinct_retained_sources=len(kept), not_retained_finite_sources=absent_finite,
            not_retained_all_missing_sources=len(absent)-absent_finite,
            patients_with_one_retained_source=sum(r['distinct_retained_source_count'] == 1 for r in local_manifest),
            patients_with_two_retained_sources=sum(r['distinct_retained_source_count'] == 2 for r in local_manifest)))
    assert len(manifest) == 40 and len(by_patient) == 40
    assert sum(r['retained_file_count'] for r in manifest) == 69
    assert sum(r['distinct_retained_source_count'] for r in manifest) == 68
    assert [r['distinct_retained_sources'] for r in group_counts] == [34, 34]
    assert [r['not_retained_finite_sources'] for r in group_counts] == [6, 5]
    assert [r['not_retained_all_missing_sources'] for r in group_counts] == [0, 1]
    write_csv(args.out / 'group2_source_counts.csv', group_counts)

    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 10,
                         'axes.spines.top': False, 'axes.spines.right': False,
                         'pdf.fonttype': 42, 'ps.fonttype': 42})
    matrix = np.asarray([[next(r['distinct_retained_source_count'] for r in manifest
                                             if r['patient_id'] == patient and r['marker'] == marker)
                          for marker in markers] for patient in patients])
    blue, light, gray, pale = '#245B78', '#DAE8EF', '#A3A8AE', '#F1DFB6'
    fig = plt.figure(figsize=(8.0, 6.6), layout='constrained')
    grid = fig.add_gridspec(2, 2, width_ratios=[1.0, 1.75], height_ratios=[1, 1.1], wspace=0.17)
    ax = fig.add_subplot(grid[:, 0])
    ax.imshow(matrix, cmap=ListedColormap([light, blue]),
              norm=BoundaryNorm([0.5, 1.5, 2.5], 2), aspect='auto')
    ax.set_xticks([0, 1], markers)
    ax.xaxis.tick_top()
    ax.tick_params(axis='both', length=0)
    ax.set_yticks(range(20), patients)
    for i in range(20):
        for j in range(2):
            ax.text(j, i, str(matrix[i, j]), ha='center', va='center',
                    color='white' if matrix[i, j] == 2 else blue, fontsize=10)
    ax.axhline(9.5, color='white', linewidth=3)
    for spine in ax.spines.values():
        spine.set_visible(False)
    ax.set_title('(a) Retained sources per patient', fontsize=11, loc='left', pad=30)
    ax.set_ylabel('Group 2 patient identifier')
    ax.set_xlabel('Distinct original column pairs', labelpad=10)

    ax = fig.add_subplot(grid[0, 1])
    for i, row in enumerate(group_counts):
        start = 0
        for name, color in [('distinct_retained_sources', blue),
                            ('not_retained_finite_sources', gray),
                            ('not_retained_all_missing_sources', pale)]:
            value = row[name]
            ax.barh(i, value, left=start, height=0.42, color=color, edgecolor='white')
            if value:
                ax.text(start + value / 2, i, str(value), ha='center', va='center',
                        fontsize=10, color='white' if color == blue else '#222222')
            start += value
    ax.set_yticks([0, 1], markers)
    ax.set_ylim(1.5, -0.7)
    ax.set_xlim(0, 40)
    ax.set_xticks([0, 10, 20, 30, 40])
    ax.set_xlabel('Original column-pair slots')
    ax.set_title('(b) Source retention', fontsize=11, loc='left', pad=12)
    ax.legend(handles=[Patch(facecolor=blue, label='Retained'),
                       Patch(facecolor=gray, label='Not retained; finite response'),
                       Patch(facecolor=pale, label='Not retained; all responses missing')],
              loc='upper left', bbox_to_anchor=(0, -0.23), frameon=False, fontsize=9)

    ax = fig.add_subplot(grid[1, 1])
    ax.axis('off')
    ax.text(0, 0.88, '(c) Analysis units', fontsize=11, transform=ax.transAxes)
    table = ax.table(cellText=[['Matched patients', '20', '20'],
                              ['Retained files', '34', '35'],
                              ['Distinct sources', '34', '34'],
                              ['Patients: one source', '6', '6'],
                              ['Patients: two sources', '14', '14']],
                     colLabels=['', 'PD-L1', 'Siglec-15'],
                     cellLoc='center', colWidths=[0.62, 0.18, 0.2], bbox=[0, 0.26, 1, 0.54])
    table.auto_set_font_size(False)
    table.set_fontsize(9)
    for (i, j), cell in table.get_celld().items():
        cell.set_edgecolor('white')
        cell.set_facecolor('#EEF2F4' if i == 0 else ('#F7F8F9' if i % 2 else 'white'))
        if j == 0:
            cell.set_text_props(ha='left')
    ax.text(0, 0.09, 'The same 20 patients contribute both markers.\nH2 Siglec-15 B/F represent one source twice.',
            transform=ax.transAxes, fontsize=9, va='bottom', linespacing=1.5)
    save_figure(fig, args.out, 'group2_retention_map')

    examples = []
    fig, axes = plt.subplots(2, 1, figsize=(8.0, 5.4), layout='constrained')
    for ax, patient, panel in zip(axes, ['H6', 'H10'], ['a', 'b']):
        row = next(r for r in links if r['整理后文件'] == f'2-PD-L1/Health/{patient}-B.txt')
        original_file, retained_file = row['原始文件'], row['整理后文件']
        raw = read_numeric(args.original_dir / original_file, 8)[:, :2]
        retained = read_numeric(args.cleaned_dir / retained_file, 2)
        assert int(row['原始列对']) == 1
        assert len(retained) == int(row['整理后总行数'])
        assert len(raw) == int(row['原始总行数'])
        assert np.allclose(raw[:len(retained), 0], retained[:, 0], rtol=0, atol=1.1e-5)
        assert np.allclose(raw[:len(retained), 1], retained[:, 1], rtol=0, atol=5.1e-6)
        t0, t1, tend = retained[0, 0], retained[-1, 0], raw[-1, 0]
        ax.axvspan(t0, t1, color=light, alpha=0.9, zorder=0)
        ax.plot(raw[:, 0], raw[:, 1], color=gray, linewidth=1.1, label='Original source')
        ax.plot(retained[:, 0], retained[:, 1], color=blue, linewidth=1.8, label='Retained representation')
        ax.axvline(t1, color=blue, linestyle=':', linewidth=0.9)
        ax.text(t1 + 0.025 * tend, 0.90, 'Not retained', color='#626970',
                transform=ax.get_xaxis_transform(), fontsize=9)
        ax.set_title(f'({panel}) PD-L1 {patient}, original pair 1: {len(retained)} of {len(raw)} rows retained',
                     fontsize=11, loc='left')
        ax.set_xlim(0, tend * 1.01)
        ax.set_ylabel('Exported response')
        ax.grid(axis='y', color='#E8EBED', linewidth=0.6)
        examples.append(dict(patient_id=patient, marker='PD-L1', pair=1, original_file=original_file,
                             retained_file=retained_file, original_rows=len(raw), retained_rows=len(retained),
                             not_retained_rows=len(raw)-len(retained), retained_start_minutes=t0,
                             retained_end_minutes=t1, original_end_minutes=tend,
                             original_sha256=hashlib.sha256((args.original_dir / original_file).read_bytes()).hexdigest(),
                             retained_sha256=hashlib.sha256((args.cleaned_dir / retained_file).read_bytes()).hexdigest()))
    axes[-1].set_xlabel('Exported time (min; before event alignment)')
    axes[0].legend(loc='lower right', frameon=False, fontsize=9)
    save_figure(fig, args.out, 'retained_interval_examples')
    write_csv(args.out / 'retained_interval_examples.csv', examples)

    tex = r'''% Generated by build_provenance_figures.py; requires booktabs.
\begin{table}[!ht]
\centering
\small
\caption{Source retention in the stable paired cohort (Group 2). Both markers refer to the same 20 patients (10 cancer and 10 healthy).}
\label{tab:source-retention}
\begin{tabular}{lrr}
\toprule
Quantity & PD-L1 & Siglec-15 \\
\midrule
Original column-pair slots & 40 & 40 \\
Retained files & 34 & 35 \\
Distinct retained sources & 34 & 34 \\
Not retained, with finite responses & 6 & 5 \\
Not retained, all responses missing & 0 & 1 \\
Patients with one retained source & 6 & 6 \\
Patients with two retained sources & 14 & 14 \\
\bottomrule
\end{tabular}
\par\smallskip
\begin{minipage}{0.95\linewidth}
\footnotesize A source is an original time--response column pair (columns 1--2 or 5--6). Different sources can be correlated and are not additional patients. The H2 Siglec-15 B/F files represent the same source, explaining the difference between file and source counts. Counts describe observed retention; finite responses alone do not establish suitability for analysis.
\end{minipage}
\end{table}
'''
    (args.out / 'source_retention_table.tex').write_text(tex, encoding='utf-8')
    captions = '''# Figure captions

**group2_retention_map.pdf.** Retained source availability in the stable paired cohort. (a) Each cell gives the number of distinct original time--response column pairs represented in the retained files for one patient and marker. C1--C10 denote cancer samples and H1--H10 healthy samples within Group 2. (b) The 40 original pair slots per marker are partitioned according to their observed representation in the retained dataset. A source with finite responses is not thereby judged suitable for analysis; no previously excluded curve is reinstated. (c) File and source counts are distinguished: the H2 Siglec-15 B/F files map to the same original pair. The two marker columns describe the same 20 patients, and distinct technical sources need not be statistically independent. Source assignments come from numerical provenance, rather than filename suffixes alone.

**retained_interval_examples.pdf.** Examples of observed interval retention, before event alignment. The complete original pair-1 responses are shown in grey; their retained representations and retained time intervals are shown in blue. PD-L1 H6 retains the first 72 of 369 numerical rows, whereas PD-L1 H10 retains the first 74 of 423 rows. Numerical values in each retained representation match the corresponding original rows within the documented export-rounding tolerances. The unretained portions are displayed solely to document selection; their exclusion reasons are not inferred from this figure. Shading indicates the retained export interval, not the TeX-defined target or retention feature windows. The response axis preserves the exported numeric scale without inferring an unverified physical calibration.
'''
    (args.out / 'figure_captions.md').write_text(captions, encoding='utf-8')
    verification = dict(
        patients=20, cancer_patients=10, healthy_participants=10, patient_marker_rows=len(manifest),
        retained_files=69, distinct_retained_sources=68, group_counts=group_counts,
        source_retention_totals_match=True, example_original_and_retained_values_match=True,
        example_response_atol=5.1e-6, example_time_atol=1.1e-5,
        inputs_sha256={p.name: hashlib.sha256(p.read_bytes()).hexdigest()
                       for p in [links_path, sources_path, inventory_path]})
    (args.out / 'verification.json').write_text(json.dumps(verification, indent=2), encoding='utf-8')
    print(json.dumps(verification, indent=2))


if __name__ == '__main__':
    main()


==> anc/requirements.txt <==
# Versions recorded by the executed empirical analysis.
numpy==2.3.5
pandas==2.2.3
matplotlib==3.10.8

